Predicting the vulnerability of spacecraft components: modelling debris impact effects through vulnerable-zones

The space environment around the Earth is populated by more than 130 million objects of 1 mm in size and larger, and future predictions shows that this amount is destined to increase, even if mitigation measures are implemented at a far better rate than today. These objects can hit and damage a spacecraft or its components. It is thus necessary to assess the risk level for a satellite during its mission lifetime. Few software packages perform this analysis, and most of them employ time-consuming ray-tracing methodology, where particles are randomly sampled from relevant distributions. In addition, they tend not to consider the risk associated with the secondary debris clouds. The paper presents the development of a vulnerability assessment model, which relies on a fully statistical procedure: the debris fluxes are directly used combining them with the concept of the vulnerable zone, avoiding the random sampling the debris fluxes. A novel methodology is presented to predict damage to internal components. It models the interaction between the components and the secondary debris cloud through basic geometric operations, considering mutual shielding and shadowing between internal components. The methodologies are tested against state-of-the-art software for relevant test cases, comparing results on external structures and internal components.

==> images/Matlab scripts/vector_flux_elements/arrow_3d.m <==
Az = -180:20:180;
El = -60:30:60;
[X1, X2] = meshgrid(Az, El);
X = [X1(:) X2(:)];
V = mvnpdf(X, [0,0], [3500, 200]);
% V = 20 * reshape(V, length(El), length(Az));

r = 2.5;
x = r * cosd(X2).*cosd(X1);
y = r * cosd(X2).*sind(X1);
z = r * sind(X2);

u = r/3 * cosd(X2).*cosd(X1);
v = r/3 * cosd(X2).*sind(X1);
w = r/3 * sind(X2);

P = [0, 0, 0];   % you center point 
L = [1, 1, 1];  % your cube dimensions 
O = P - L/2;       % Get the origin of cube so that P is at center
im = figure;
plotcube(L, O, .8, [209/255 211/255 218/255]);   % use function plotcube 
hold on
q = quiver3(x, y, z, -u, -v, -w, 1.2, 'linewidth', 1.5);
set(gca,'visible','off')
axis equal;
%// Compute the magnitude of the vectors
% mags = sqrt(sum(cat(2, q.UData(:), q.VData(:), ...
%             reshape(q.WData, numel(q.UData), [])).^2, 2));

%// Get the current colormap
currentColormap = colormap('parula');
%// Now determine the color to make each arrow using a colormap
[~, ~, ind] = histcounts(V, size(currentColormap, 1));
%// Now map this to a colormap to get RGB
cmap = uint8(ind2rgb(ind(:), currentColormap) * 255);
cmap(:,:,4) = 255;
cmap = permute(repmat(cmap, [1 3 1]), [2 1 3]);
%// We repeat each color 3 times (using 1:3 below) because each arrow has 3 vertices
set(q.Head, ...
    'ColorBinding', 'interpolated', ...
    'ColorData', reshape(cmap(1:3,:,:), [], 4).');   %'
%// We repeat each color 2 times (using 1:2 below) because each tail has 2 vertices
set(q.Tail, ...
    'ColorBinding', 'interpolated', ...
    'ColorData', reshape(cmap(1:2,:,:), [], 4).');
c = colorbar;
caxis([1 14]);
a = c.Position;
c.Label.String = 'Impact velocity (km/s)';
set(c,'Position',[a(1)*0.95 a(2)*1.5 0.04 0.7])
view(1.287842795040602e+02,23.400000215835917);
% saveas(gca, 'gigi.pdf', 'dpi', 330);

==> images/Matlab scripts/vector_flux_elements/plotcube.m <==
function plotcube(varargin)
% PLOTCUBE - Display a 3D-cube in the current axes
%
%   PLOTCUBE(EDGES,ORIGIN,ALPHA,COLOR) displays a 3D-cube in the current axes
%   with the following properties:
%   * EDGES : 3-elements vector that defines the length of cube edges
%   * ORIGIN: 3-elements vector that defines the start point of the cube
%   * ALPHA : scalar that defines the transparency of the cube faces (from 0
%             to 1)
%   * COLOR : 3-elements vector that defines the faces color of the cube
%
% Example:
%   >> plotcube([5 5 5],[ 2  2  2],.8,[1 0 0]);
%   >> plotcube([5 5 5],[10 10 10],.8,[0 1 0]);
%   >> plotcube([5 5 5],[20 20 20],.8,[0 0 1]);

% Default input arguments
inArgs = { ...
  [10 56 100] , ... % Default edge sizes (x,y and z)
  [10 10  10] , ... % Default coordinates of the origin point of the cube
  .7          , ... % Default alpha value for the cube's faces
  [1 0 0]       ... % Default Color for the cube
  };

% Replace default input arguments by input values
inArgs(1:nargin) = varargin;

% Create all variables
[edges,origin,alpha,clr] = deal(inArgs{:});

XYZ = { ...
  [0 0 0 0]  [0 0 1 1]  [0 1 1 0] ; ...
  [1 1 1 1]  [0 0 1 1]  [0 1 1 0] ; ...
  [0 1 1 0]  [0 0 0 0]  [0 0 1 1] ; ...
  [0 1 1 0]  [1 1 1 1]  [0 0 1 1] ; ...
  [0 1 1 0]  [0 0 1 1]  [0 0 0 0] ; ...
  [0 1 1 0]  [0 0 1 1]  [1 1 1 1]   ...
  };

XYZ = mat2cell(...
  cellfun( @(x,y,z) x*y+z , ...
    XYZ , ...
    repmat(mat2cell(edges,1,[1 1 1]),6,1) , ...
    repmat(mat2cell(origin,1,[1 1 1]),6,1) , ...
    'UniformOutput',false), ...
  6,[1 1 1]);


cellfun(@patch,XYZ{1},XYZ{2},XYZ{3},...
  repmat({clr},6,1),...
  repmat({'FaceAlpha'},6,1),...
  repmat({alpha},6,1)...
  );

view(3);


==> images/Python scripts/master_plot.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Dec  9 15:16:18 2019

@author: Mirko
"""
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D


def set_style():
    """Set some plotting aesthetics."""
    plt.style.use(['seaborn-paper', 'seaborn-colorblind'])
    plt.rcParams['legend.title_fontsize'] = 'small'
    plt.rcParams['savefig.dpi'] = 400
    plt.rcParams['savefig.bbox'] = 'tight'
    plt.rcParams['savefig.pad_inches'] = 0.15
    plt.rcParams['savefig.transparent'] = True


def open_master_file(path=None):
    """Open output file from ESA MASTER-2009.

    The function reads a MASTER file, extracting the relevant columns for
    the generation of impacting particles. The function reads both 2D and 3D
    spectra. The last cloumn is always the particle flux (1/m^2/yr) with
    every debris contribution included.

    INPUT
    - path:     path to the desired MASTER file

    OUTPUT
    - a:    array with 2 or 3 columns. The last cloumn is the particle flux
            (1/m^2/yr). The previous column/columns is/are the the bins of
            the quantities to be sampled (e.g. particle diameter, impact
            elevation, impact azimut impact velocity)
    """
    try:
        with open(path, 'r') as f:
            a = np.loadtxt(f)
            if len(a.T) > 18:
                a = a[:, [0, 1, -1]]
            else:
                a = a[:, [0, -1]]
    except IOError as err:
        raise err
    return a


def master_plot(newFig, dist, title='', labels=['x', 'y', 'z'],
                log=['on', 'off'], saveFig='off', step='mid',
                name=None, path=None):
    """
    The function plots the distribution as obtained from MASTER output files.
    Both 2D and 3D distribution can be represented.

    INPUTS
    - dist:     distribution file. It is an array as obtained from the function
                OpenMasterFile

    - labels:   the user can specify the axis labels to be displayed

    OUTPUT
    - 2D or 3D plot of the specified distribution
    """

    xk = dist[:,0]
    yk = dist[:,1]
    if len(dist[0,:]) == 2:

        plt.rc('axes', linewidth=2.0)

        if newFig[0] is True:
            size = (6, 5)

            plt.figure(figsize=size, dpi=400)
            ax = plt.subplot(111)

        elif newFig[0] is False:
            ax = newFig[1]
        else:
            raise ValueError("Only True or False value accepted")

        plt.step(xk,yk, where=step, linewidth=1.5)
        plt.title(title, fontsize=18, y=1.05)

        if log == ['on', 'on']:
            plt.xscale('log')
            plt.yscale('log')
        elif log == ['on', 'off']:
            plt.xscale('log')
        elif log == ['off', 'on']:
            plt.yscale('log')
        else:
            pass

        plt.xlabel(labels[0], fontsize=20, labelpad=10)
        plt.ylabel(labels[1], fontsize=20, labelpad=10)
        plt.tick_params(labelsize=15, top='off', right='off')
        plt.tick_params(which='minor', top='off', right='off')
        plt.grid(True)
        plt.grid(which='minor')
        ax.spines['left'].set_position(('outward', 10))
        ax.spines['bottom'].set_position(('outward', 10))
        ax.spines['top'].set_color('none')
        ax.spines['right'].set_color('none')
        ax.get_yaxis().set_tick_params(direction='out', width=2)
        ax.get_xaxis().set_tick_params(direction='out', width=2)
        ax.get_xaxis().set_tick_params(which='minor', direction='out', width=2)

        plt.tight_layout(pad=2)

        if saveFig=='on':
            if path is None:
                path=''
            savePath = path+name
            plt.savefig(savePath + '.pdf', format="pdf")
            plt.savefig(savePath + '.svg', format="svg")
        else:
            pass

    elif len(dist[0,:]) == 3:

        zk = dist[:,2]
        fig = plt.figure()
        ax = fig.add_subplot(111)
        
        bins = int((dist[:, 0].max() - dist[:, 0].min())) / 5 + 1
        H, edges = np.histogramdd(dist[:, :2], bins=(bins, np.logspace(-4, 2, 80)),
                                  weights=zk.reshape(-1))
        X, Y = np.meshgrid(edges[0], edges[1])

        C = plt.pcolormesh(Y, X, H.T, cmap='YlGnBu_r')
        
        if log == ['on', 'on']:
            plt.xscale('log')
            plt.yscale('log')
        elif log == ['on', 'off']:
            plt.xscale('log')
        elif log == ['off', 'on']:
            plt.yscale('log')
        else:
            pass
        ax.set_xlim([1e-4, 0.1])

        plt.xlabel(labels[0], size=12)
        plt.ylabel(labels[1], size=12)
        plt.tick_params(labelsize=10)

        cbar = plt.colorbar(C)
        cbar.ax.set_ylabel(r"Particle flux $({\rm 1 / m^2yr})$", size=12)

        if saveFig=='on':
            if path is None:
                path=''
            savePath = path+name
            plt.savefig(savePath+'.pdf', format="pdf")
            plt.savefig(savePath+'.svg', format="svg")
        else:
            pass

    else:
        print("ERROR --> wrong number of columns")
    return ax


if __name__ == '__main__':
    import os

    path = r'C:\Users\Mirko\Documents\MASTER_Simulations\default\output'
    filename = os.path.join(path, 'master_t.__1')
    filename2 = os.path.join(path, 'master_t.__2')

    dist = open_master_file(path=filename)
    dist2 = open_master_file(path=filename2)

    set_style()
    master_plot(True, dist, title='',
                labels=[r'Impact azimuth (${\rm deg}$)', r'Object diameter (${\rm m}$)'],
                log=['on', 'off'], saveFig='on', step='left',
                name='dist_azi_d', path=None)
    master_plot(True, dist2, title='',
                labels=[r'Impact elevation (${\rm deg}$)', r'Object diameter (${\rm m}$)'],
                log=['on', 'off'], saveFig='on', step='left',
                name='dist_ele_d', path=None)

==> images/Python scripts/survivability_article_barplots/Survivability_article_barplots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 172,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import pandas as pd\n",
    "from matplotlib import rcParams"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Setting figure aesthetics "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 173,
   "metadata": {},
   "outputs": [],
   "source": [
    "rc = {'axes.axisbelow': True,\n",
    "     'axes.edgecolor': '0.15',\n",
    "     'axes.facecolor': 'white',\n",
    "     'axes.grid': True,\n",
    "     'axes.labelcolor': '.15',\n",
    "     'axes.spines.bottom': True,\n",
    "     'axes.spines.left': True,\n",
    "     'axes.spines.right': False,\n",
    "     'axes.spines.top': False,\n",
    "     'figure.facecolor': 'white',\n",
    "     'font.family': ['sans-serif'],\n",
    "     'font.sans-serif': ['Arial', 'DejaVu Sans', 'Liberation Sans', 'Bitstream Vera Sans', 'sans-serif'],\n",
    "     'grid.color': '.8',\n",
    "     'grid.linestyle': '--',\n",
    "     'image.cmap': 'rocket',\n",
    "     'lines.solid_capstyle': 'round',\n",
    "     'patch.edgecolor': 'w',\n",
    "     'patch.force_edgecolor': True,\n",
    "     'text.color': '.25',\n",
    "     'xtick.bottom': False,\n",
    "     'xtick.color': '.15',\n",
    "     'xtick.direction': 'out',\n",
    "     'xtick.top': False,\n",
    "     'ytick.color': '.15',\n",
    "     'ytick.direction': 'out',\n",
    "     'ytick.left': False,\n",
    "     'ytick.right': False}\n",
    "\n",
    "sns.set_context(\"paper\", font_scale=1.2)\n",
    "sns.set_palette('deep')\n",
    "sns.set_style(\"whitegrid\", rc=rc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 174,
   "metadata": {},
   "outputs": [],
   "source": [
    "# model labels\n",
    "labels = ['ESABASE', 'SDT', 'CF', 'SHLD', 'SHLD_LIN']"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Comparison N. 1 "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 175,
   "metadata": {},
   "outputs": [],
   "source": [
    "# defining the dataframes\n",
    "columns=['ni_ext', 'ni', 'np', 'pnp', 'npc', 'np_ni', 'np_ni_ext']\n",
    "data = np.array([[133.2, 117.26, 117.26, 117.26, 117.26],  # external impacts\n",
    "        [21.38, 18.76, 18.76, 18.76, 18.76],  # internal impacts\n",
    "        [3.60E-03, 6.24E-03, 6.24E-03, 1.41E-03, 4.42E-03],  # penetrations\n",
    "        [0.9964, 0.9938, 0.9938, 0.9986, 0.9956],  # PNP\n",
    "        [0.0036, 0.0062, 0.0062, 0.0014, 0.0044],  # corrected penetrations\n",
    "        [1.68E-04, 3.32E-04, 3.32E-04, 7.51E-05, 2.36E-04],  # Np / Ni\n",
    "        [2.70E-05, 5.32E-05, 5.32E-05, 1.20E-05, 3.77E-05]])  # Np / Ni_ext\n",
    "df1 = pd.DataFrame(data=data, columns=['ESABASE', 'SDT', 'CF', 'SHLD', 'SHLD_LIN'])\n",
    "df2 = pd.DataFrame(data=data.T, columns=columns)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 176,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ni_ext\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ni\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "np\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "pnp\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "npc\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "np_ni\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "np_ni_ext\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plotting\n",
    "barWidth = 0.8\n",
    "r1 = [0, 1, 2, 3, 4]\n",
    "gap = [3, 0.5, 1.5e-4, 0.03, 1.5e-4, 1e-5, 1.5e-6]\n",
    "ylabels = ['# of impacts', '# of impacts', '# of penetrations', 'PNP', '# of penetrations',\n",
    "           '# of penetrations / # of impacts', '# of pen. / # of imp. parent']\n",
    "\n",
    "for j, l in enumerate(columns):\n",
    "    print(l)\n",
    "    f, ax = plt.subplots()\n",
    "    b1 = ax.bar(labels, df2[l], width=barWidth)\n",
    "    # Text below each barplot with a rotation at 45°\n",
    "    plt.xticks([r for r in range(len(r1))], ['ESABASE', 'Standard', 'Correction Factor', 'Shielding', 'Linear shielding',], rotation=45)\n",
    "    ax.set_ylabel(ylabels[j]) \n",
    "    # Text on the top of each barplot\n",
    "    for i in range(len(r1)):\n",
    "        height = b1[i].get_height()\n",
    "        t = plt.text(b1[i].get_x() + b1[i].get_width()/2.0, height, s=df2[l][i], size=11, ha='center', va='bottom')\n",
    "        t.set_bbox(dict(facecolor='white', alpha=0.75, edgecolor='none', pad=0))\n",
    "    plt.savefig('_'.join(['test1', l, 'v2'])+'.pdf', bbox_inches='tight', dpi=330)\n",
    "    # Show graphic\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Comparison N. 2 "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 177,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = np.array([[5.70E-01, 1.19E+00, 7.83E-01, 2.08E-01, 5.28E-01],  # Np child_1 lead / Np child_2 lead\n",
    "                 [3.475E-05, 8.726E-05, 7.841E-05, 1.296E-05, 5.303E-05]])  # Np (corrected) / Ni parent"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 178,
   "metadata": {},
   "outputs": [],
   "source": [
    "columns=['np1_np2', 'np_ni_ext']\n",
    "df1 = pd.DataFrame(data=data, columns=labels)\n",
    "df2 = pd.DataFrame(data=data.T, columns=columns)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 179,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "np1_np2\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "np_ni_ext\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plotting\n",
    "barWidth = 0.8\n",
    "r1 = [0, 1, 2, 3, 4]\n",
    "gap = [0.03, 2.5e-6]\n",
    "ylabels = ['# of pen. Comp. 1 / # of pen. Comp. 2', '# of pen. / # of imp. parent']\n",
    "\n",
    "for j, l in enumerate(columns):\n",
    "    print(l)\n",
    "    f, ax = plt.subplots()\n",
    "    b1 = ax.bar(labels, df2[l], width=barWidth)\n",
    "    # Text below each barplot with a rotation at 45°\n",
    "    plt.xticks([r for r in range(len(r1))], ['ESABASE', 'Standard', 'Correction Factor', 'Shielding', 'Linear shielding',], rotation=45)\n",
    "    ax.set_ylabel(ylabels[j]) \n",
    "    # Text on the top of each barplot\n",
    "    for i in range(len(r1)):\n",
    "        height = b1[i].get_height()\n",
    "        t = plt.text(b1[i].get_x() + b1[i].get_width()/2.0, height, s=df2[l][i], size=11, ha='center', va='bottom')\n",
    "        t.set_bbox(dict(facecolor='white', alpha=0.75, edgecolor='none', pad=0))\n",
    "    plt.savefig('_'.join(['test2', l, 'v2'])+'.pdf', bbox_inches='tight', dpi=330)\n",
    "    # Show graphic\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

